Enhancing Reinforcement Learning in Sensor Fusion: A Comparative Analysis of Cubature and Sampling-based Integration Methods for Rover Search Planning

This study investigates the computational speed and accuracy of two numerical integration methods, cubature and sampling-based, for integrating an integrand over a 2D polygon. Using a group of rovers searching the Martian surface with a limited sensor footprint as a test bed, the relative error and computational time are compared as the area was subdivided to improve accuracy in the sampling-based approach. The results show that the sampling-based approach exhibits a $14.75\%$ deviation in relative error compared to cubature when it matches the computational performance at $100\%$. Furthermore, achieving a relative error below $1\%$ necessitates a $10000\%$ increase in relative time to calculate due to the $\mathcal{O}(N^2)$ complexity of the sampling-based method. It is concluded that for enhancing reinforcement learning capabilities and other high iteration algorithms, the cubature method is preferred over the sampling-based method.

==> figures/raycasting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "072db1e4-aed2-4a4b-afef-5c9f1f83a403",
   "metadata": {},
   "outputs": [],
   "source": [
    "from shapely import LineString, Polygon, Point\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ce9f301b-c71e-4a91-9b46-3516e56a56a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "point = Point(np.zeros((1,2)))\n",
    "polygon = Polygon(np.array([\n",
    "    (-0.5,0),\n",
    "    (-0.2,2),\n",
    "    (0.2,2),\n",
    "    (-0.2,1.5),\n",
    "    (0.2,1),\n",
    "    (0.2,-0.5),\n",
    "    (-0.5,0)    \n",
    "]))\n",
    "ray = LineString([point, (point.x, 1e2)])\n",
    "ray_intersections = ray.intersection(polygon.exterior)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "027b6108-879b-4088-88b0-c745e447f6e1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnYAAAHWCAYAAAD6oMSKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAAB7FUlEQVR4nO3deVxU9f4/8NfADAMMMMCwC7Iq7rsmkKUtblmZllldy9bb7ZaWrd7urWy93bql3va+ZtduP22zbpbZcs0lwVwCNXc2WWQdYAYYmPXz+2NwZARUZDkzw+v5ePAIzjlzeHNCePE55/N5y4QQAkRERETk9rykLoCIiIiIugeDHREREZGHYLAjIiIi8hAMdkREREQegsGOiIiIyEMw2BERERF5CAY7IiIiIg/BYEdERETkIeRSF+DqbDYbTp48icDAQMhkMqnLISIioj5GCIH6+nrExMTAy+vsY3IMdudw8uRJxMXFSV0GERER9XHFxcWIjY096zEMducQGBgIwH4xg4KCJK6GiIh6RGMjEBNjf//kSUClkrYeolb0ej3i4uIcmeRsGOzO4dTt16CgIAY7IiJP5e19+v2gIAY7cknn80gYJ08QEREReQgGOyIiIiIPwWBHRERE5CH4jF03sVqtMJvNUpdBElIoFPBu/ZwOERFRL2Ow6yIhBMrLy1FXVyd1KeQCgoODERUVxTUPiYhIEgx2XXQq1EVERMDf35+/0PsoIQQMBgMqKysBANHR0RJXREREfRGDXRdYrVZHqNNoNFKXQxLz8/MDAFRWViIiIoK3ZYmIqNdx8kQXnHqmzt/fX+JKyFWc+l7g85ZERCQFBrtuwNuvdAq/F4iISEoMdkREREQegsGujyovL8fixYuRkpICX19fREZG4uKLL8Y777wDg8EgdXnnRSaT4auvvurxz3PPPffA29sb69at6/HPRUS9TKcDSkra31dSYt9P5EbcJti99NJLGD9+PAIDAxEREYHZs2fj6NGj53zd1q1bMXbsWPj6+iIpKQnvvPNOL1Tr2vLz8zF69Gj88MMPePHFF5GdnY2ffvoJDz30EDZs2ICffvpJ6hK7TVefdTMYDPjkk0/w6KOPYtWqVd1UFRG5BJ0OmD4duPTStuGuuNi+ffp0hjtyK24T7LZu3Yo///nP2LlzJ3788UdYLBZMnToVjY2NHb6moKAAM2fOxKRJk5CdnY2//OUvWLRoEb744oterNz13HfffZDL5dizZw/mzZuHwYMHY/jw4Zg7dy6+/fZbXH311Y5jdTod7rnnHkRERCAoKAiXXXYZ9u3b53S+t99+G8nJyfDx8UFqaio++ugjp/0ymQzvvvsuZs2aBX9/fwwePBhZWVnIzc3F5MmToVKpkJaWhry8PKfXbdiwwSmUL1u2DBaLBQCQkJAAALjuuusgk8kcHz/zzDMYNWoUPvjgAyQlJUGpVOLf//43NBoNjEaj0/nnzp2LW2+99azX6rPPPsOQIUOwdOlS7NixA4WFhed7mYnI1dXXA5WVQH6+PcCdUlICTJ5s315ZaT+OyF0IN1VZWSkAiK1bt3Z4zGOPPSYGDRrktO2Pf/yjmDhx4nl/Hp1OJwAInU7XZl9TU5M4dOiQaGpqOv/CJVZdXS1kMpl46aWXznmszWYTGRkZ4uqrrxa7d+8Wx44dEw8//LDQaDRCq9UKIYRYv369UCgU4s033xRHjx4V//znP4W3t7fYvHmz4zwARL9+/cQnn3wijh49KmbPni0SEhLEZZddJjZt2iQOHTokJk6cKKZPn+54zaZNm0RQUJD48MMPRV5envjhhx9EQkKCeOaZZ4QQp///r169WpSVlYnKykohhBBPP/20UKlUYtq0aeK3334T+/btEwaDQajVavHpp586zl9VVSV8fHyc6mzPpEmTxBtvvCGEEGLu3LniqaeeOuvx7vg9QdSnFRUJkZQkBHD6LSHB/t+kJPt+IomdLYucyW3XsdO1DI2HhoZ2eExWVhamTp3qtG3atGlYtWoVzGYzFApFm9cYjUankR29Xt+puoQQaDJbO/Wa7uCn8D6vGZm5ubkQQiA1NdVpe1hYGJqbmwEAf/7zn/Hyyy/j559/xoEDB1BZWQmlUgkAePXVV/HVV1/h888/xz333INXX30VCxcuxH333QcAWLJkCXbu3IlXX30VU6ZMcZz/9ttvx7x58wAAjz/+ONLS0vC3v/0N06ZNAwAsXrwYt99+u+P4F154AU888QRuu+02AEBSUhKee+45PPbYY3j66acRHh4O4HSnh9ZMJhM++ugjxzEAcPPNN2P16tW44YYbAAAff/wxYmNjMXny5A6v1fHjx7Fz506sX78eAPCHP/wBixYtwtNPPw0vL7cZ7O6T/ptTiv0lvH1G5+n5/wfF2v+HJzasBAD8Pf5SmEfPBW64AdhXD+w7JHGB5OoGRARg/oT+UpcBwE0XKBZCYMmSJbj44osxbNiwDo8rLy9HZGSk07bIyEhYLBZUV1e32x3gpZdewrJlyy64tiazFUOe+v6CX3+hDj07Df4+5/+/88wQuGvXLthsNtxyyy2OYLt37140NDS0WXy5qanJcdv08OHDuOeee5z2Z2RkYMWKFU7bRowY4Xj/1P+T4cOHO21rbm6GXq9HUFAQ9u7di927d+OFF15wHGO1WtHc3AyDwXDWtQPj4+OdQh0A3H333Rg/fjxKS0vRr18/rF69GgsXLjxrGF61ahWmTZuGsLAwAMDMmTNx55134qeffmrzBwO5jp8OVWDxuhypyyA345dyCZ6APdj9e8zVaPLxBfZVA6iWtjByG5cPjkR4oFLqMtwz2N1///3Yv38/fvnll3Mee+YvbiFEu9tPWbp0KZYsWeL4WK/XIy4urgvVupaUlBTIZDIcOXLEaXtSUhKA090TAMBmsyE6Ohpbtmxpc57g4GDH++1d4zO3tR4dPbWvvW02m83x32XLlmHOnDltPrevr2+HXx8AqFSqNttGjx6NkSNHYs2aNZg2bRoOHDiADRs2dHgOq9WKNWvWoLy8HHK53Gn7qlWrGOxcVIW+GY9+bn8G9PJBERgYFShxReQW9Hoo/v1vx4d371oPsyYcuOVmIChIwsJIatX1RmTla1FS29TufqXcC+MTQjFrRDTCAnx6ubr2uV2we+CBB/D1119j27ZtiI2NPeuxUVFRKC8vd9pWWVkJuVzeYQswpVLpuO14IfwU3jj07LQLfn1XPu/50Gg0uPLKK/HGG2/ggQceaDcEnTJmzBhHsDk1OeFMgwcPxi+//OI0CSEzMxODBw/uVP3tfe6jR48iJSWlw2MUCgWs1vO/7X3XXXfh9ddfR2lpKa644oqzBvaNGzeivr4e2dnZTq3Bjhw5gltuuQVarZZt5FyMzSaw5NMc1BrMGBoThLf+MAZKOdu60TkUFwOTr7JPlGixpDQT2FEI/L4B2LIF8KA/7uns9M1m/Jpfgx251cjK0+JohfPEGW8vGUbFBSMjWYO05DCMiQ92uZ8zbhPshBB44IEH8OWXX2LLli1ITEw852vS0tLajMr88MMPGDduXLvP13UHmUzWqVuiUnjrrbeQkZGBcePG4ZlnnsGIESPg5eWF3bt348iRIxg7diwA4IorrkBaWhpmz56Nl19+GampqTh58iQ2btyI2bNnY9y4cXj00Ucxb948jBkzBpdffjk2bNiA9evXd3nJlKeeegqzZs1CXFwcbrjhBnh5eWH//v04cOAAnn/+eQD2mbH/+9//kJGRAaVSiZCQkLOe85ZbbsEjjzyC999/H2vWrDnrsatWrcJVV12FkSNHOm0fOnQoHnzwQfznP//B4sWLu/Q1Uvd6b3s+duRq4afwxsqbRrvcD1tyQa1nvyYkAKdmvW/aBMycad8+eTKwdStwjoEEck/NZiv2FNYiM68aO/K0OFBSB5twPmZwdBAykjXISAnD+MRQBChd+3e828yK/dOf/iTUarXYsmWLKCsrc7wZDAbHMU888YRYsGCB4+P8/Hzh7+8vHnroIXHo0CGxatUqoVAoxOeff37en9fTZsWecvLkSXH//feLxMREoVAoREBAgJgwYYJ45ZVXRGNjo+M4vV4vHnjgARETEyMUCoWIi4sTt9xyiyhqNVPsrbfeEklJSUKhUIiBAweKNWvWOH0uAOLLL790fFxQUCAAiOzsbMe2n3/+WQAQtbW1jm2bNm0S6enpws/PTwQFBYkJEyaI9957z7H/66+/FikpKUIul4v4+HghhH1W7MiRIzv8uhcsWCBCQ0NFc3Nzh8eUl5cLuVzuNIu2tQceeEAMHz683X3u/D3hzvYV14rkpd+K+Me/Eet2nZC6HHIXdXVCTJxon/165MjpWbENDadny06caD+OPILZYhV7CmvEyp+OifnvZokBT24U8Y9/4/Q2+ZWfxV/W7xff7DsptA1GqUsWQnRuVqxMCCHOmvxcREfPxJ16CB4AFi5ciMLCQqdnwrZu3YqHHnoIBw8eRExMDB5//HHce++95/159Xo91Go1dDodgs541qK5uRkFBQVITEw853Nf5BquvPJKDB48GCtXruyR8/N7ovc1Gi24auV2FGoNmDk8Cm/ePIY9e+n86XT2depCQoCAAPu2hgZApbKP6AUGAmq1tDXSBbPZBI6U1yMzrxqZeVrsKqhBg9HidExkkBIZyWFITwlDerIGMcF+HZxNOmfLImdy8fHE084nf3744Ydttl166aX47bffeqAicic1NTX44YcfsHnzZrzxxhtSl0Pd6OmvD6JQa0CM2hcvXTeCoY46R622v7W32D1vv7odIQROaA3Y0RLksvK0qGk0OR0T7K9AWpIG6ckapKeEISlM5VE/N9wm2BF1xZgxY1BbW+t4VpA8w9f7TuLzvSXwkgHL54+G2r9nnp0lItdVoW+2PyOXaw9ypXXOM1j9FN6YkBiKjBQN0pPDMCQ6CF5enhPkzsRgR30CW4F5nuIaA55cfwAAcP+UFExI7HixciLyHHUGE3bma5GZp8WO3GrkVTmPtiq8ZRjdPwTpLRMeRsYGw0fedxaVZ7AjIrdjsdrw4Cc5qDdaMKZ/MBZdPkDqkoiohxhMFuwurEVmrv326u8ndWj9dJZMBgyLUSO9ZURufEKIy69O0ZP67ldORG5r5eZc7D1Ri0ClHCvmj4bcu+/8NU7k6UwWG3KK6+wTHnK1yC6uhdnq/Jx9SkSA/Rm55DBMTApFsL9rLA7sChjsiMit7CqowRubjwMAXpgzHHGhHbeXIyLXZ7UJHC7TY0fLiNzuwhoYTM6Lz/cL9muZ7GAPc5FBXHWgIwx2ROQ2dAYzHlyXDZsA5o6JxTUjY6QuiYg6SQiBvKpGZJ2a8JCvha7J7HRMqMoHacka+zIkyRrEa/w9auZqT2KwIyK3IITAX748gJO6ZiRo/LHs2qFSl0RE5+lkXZOjTdeOvGpU6I1O+wOUclyUGGoPcylhSI0M9OiZqz2JwY6I3MJne0rw7YEyyL1kWDF/tOu39SHqw2oaTY4Ql5lbjUKtwWm/j9wLY/uHICPF3nN1RKwaCj4r2y34k5GIXF5eVQOe/vogAODhqakYGRcsbUFE5KTBaMGuAi0yc7XYkafF4TK9034vGTAiNtixBMnY+BD4KtjPuScw2PVR5eXleOmll/Dtt9+ipKQEarUaAwYMwB/+8Afceuut8Pd3/QfSZTIZvvzyS8yePbvHzn+Kt7c3YmJicP311+Oll16CUqnskc9JbRktVixam40msxXpyRr88ZIkqUsi6vOazVZkF9U5WnXtK66DxeY8czU1MtAx2eGipFAE+XIB8d7AYNcH5efnIyMjA8HBwXjxxRcxfPhwWCwWHDt2DB988AFiYmJwzTXXSF1mtzCbzVAoLvyHyerVqzF9+nSYzWbs27cPt99+O1QqFZ577rlurJLO5tXvj+LgST1C/BV4/cZRfO6GSAJWm8CBUp1jCZLdhTUwWmxOx/QP9Xe06UpL0iA8kH8AS4E3tF2A1WbFlsItWHtgLbYUboHVZj33i7rgvvvug1wux549ezBv3jwMHjwYw4cPx9y5c/Htt9/i6quvdhyr0+lwzz33ICIiAkFBQbjsssuwb98+p/O9/fbbSE5Oho+PD1JTU/HRRx857ZfJZHj33Xcxa9Ys+Pv7Y/DgwcjKykJubi4mT54MlUqFtLQ05OXlOb1uw4YNGDt2LHx9fZGUlIRly5bBYrE3b05ISAAAXHfddZDJZI6Pn3nmGYwaNQoffPABkpKSoFQq8e9//xsajQZGo/PDunPnzsWtt9561msVHByMqKgoxMXFYdasWbjmmmvYe7gXbTtWhfe3FwAA/nH9SC5xQNRLhBA4VlGP1TsKcPeaPRj17A+Y/eYO/GPTUfySWw2jxYawACWuHRWDl+cOx/bHpmDbY1Pw97kjcM3IGIY6CXHETmLrD6/H4k2LUaIvcWyLDYrFiukrMGfwnG7/fFqtFj/88ANefPFFqFSqdo85dQtSCIGrrroKoaGh2LhxI9RqNd59911cfvnlOHbsGEJDQ/Hll19i8eLFWL58Oa644gp88803uP322xEbG4spU6Y4zvncc8/htddew2uvvYbHH38cN998M5KSkrB06VL0798fd9xxB+6//3589913AIDvv/8ef/jDH7By5UpMmjQJeXl5uOeeewAATz/9NHbv3o2IiAjHiJq39+lnNXJzc/Hpp5/iiy++gLe3NwYMGIDFixfj66+/xg033AAAqK6uxjfffINNmzad97U7duwYfv75ZyxcuLBT15wuTHWDEUs+tf8RsWBiPK4cEilxRUSerbjG4Oi5mpmnRXWD8x/Dgb5yTEzSIKPlObmUiAAuQeKKBJ2VTqcTAIROp2uzr6mpSRw6dEg0NTVd0Lm/OPSFkD0jE3gGTm+yZ2RC9oxMfHHoi66W38bOnTsFALF+/Xqn7RqNRqhUKqFSqcRjjz0mhBDif//7nwgKChLNzc1OxyYnJ4t3331XCCFEenq6uPvuu53233DDDWLmzJmOjwGIv/71r46Ps7KyBACxatUqx7a1a9cKX19fx8eTJk0SL774otN5P/roIxEdHe103i+//NLpmKefflooFApRWVnptP1Pf/qTmDFjhuPj5cuXi6SkJGGz2URHAAhfX1+hUqmEUqkUAMSsWbOEyWTq8DVd/Z4gO5vNJm5fvUvEP/6NuPK1LaLJZJG6JPJ0DQ1CAPa3hgapq+kVlfpm8VV2iXj8833i4pf/J+If/8bpLfWvG8Uf/m+nePPn4yKnqFZYrB3/vKSedbYsciaO2EnEarNi8abFEBBt9gkIyCDDg5sexLWp18Lbq/tnDp35V9auXbtgs9lwyy23OG5Z7t27Fw0NDdBoNE7HNjU1OW6bHj582DGSdkpGRgZWrFjhtG3EiBGO9yMj7SMvw4cPd9rW3NwMvV6PoKAg7N27F7t378YLL7zgOMZqtaK5uRkGg+Gskzvi4+MRHh7utO3uu+/G+PHjUVpain79+mH16tVYuHDhOf/afP3113HFFVfAarUiNzcXS5YswYIFC7Bu3bqzvo665t+Zhdh8pBI+ci+svGk0Z88RdQN9sxm/5te0dHioxrGKBqf9ci8ZRsYFIyPZvgTJmPhgKOX8t+duGOwksr1ou9Pt1zMJCBTri7G9aDsmJ0zuts+bkpICmUyGI0eOOG1PSrLPNPTz83Nss9lsiI6OxpYtW9qcJzg42PH+meFICNFmW+sJDKf2tbfNZrM5/rts2TLMmdP2drSv79mfs2rvFvPo0aMxcuRIrFmzBtOmTcOBAwewYcOGs54HAKKiopCSkgIASE1NRX19PW666SY8//zzju3UvQ6X6fHid/bvzydnDsagqCCJKyJyT81mK/YU1tpvr+ZpcaCkDmdMXMWQ6CDHEiTjE0O5PqQH4P9BiZTVl3XrcedLo9HgyiuvxBtvvIEHHnigw+fsAGDMmDEoLy+HXC53TE440+DBg/HLL784TULIzMzE4MGDu1TnmDFjcPTo0bOGJ4VCAav1/Cea3HXXXXj99ddRWlqKK664AnFxcZ2u69SzfE1NTZ1+LZ1bk8m+tInJYsPlgyJwa1q81CURuQ2z1Yb9JTpktvRc3VtUC9MZM1cTw1SOIDcxSYNQlY9E1VJPYbCTSHRgdLce1xlvvfUWMjIyMG7cODzzzDMYMWIEvLy8sHv3bhw5cgRjx44FAFxxxRVIS0vD7Nmz8fLLLyM1NRUnT57Exo0bMXv2bIwbNw6PPvoo5s2bhzFjxuDyyy/Hhg0bsH79evz0009dqvGpp57CrFmzEBcXhxtuuAFeXl7Yv38/Dhw4gOeffx6AfWbs//73P2RkZECpVCIkJOSs57zlllvwyCOP4P3338eaNWvOq466ujqUl5fDZrPh+PHjePbZZzFw4MAuB1dq3/PfHsLxygZEBCrxj+tH8MFsorOw2QSOlNc71pLbVVCDBqPF6ZjIIKW932qKvedqTLBfB2cjT8FgJ5FJ/SchNigWpfrSdp+zk0GG2KBYTOo/qds/d3JyMrKzs/Hiiy9i6dKlKCkpgVKpxJAhQ/DII4/gvvvus9cgk2Hjxo148skncccdd6CqqgpRUVG45JJLHM/JzZ49GytWrMArr7yCRYsWITExEatXr8bkyZO7VOO0adPwzTff4Nlnn8U//vEPKBQKDBo0CHfddZfjmH/+859YsmQJ3n//ffTr1w+FhYVnPWdQUJBjSZfzXdT49ttvB2C/Fqe+9hdffBFyOf/pdLfvD5bj41+LAACvzRsFTQCXSyBqTQiBE1qDvU1XnhZZeVrUNJqcjgn2VyAtSeNYTy4pTMU/kPoYmRCibaogB71eD7VaDZ1Oh6Ag52d9mpubUVBQgMTExHM+99We9YfX4/pPrwcAp3Ang/0f4efzPu+RJU/6siuvvBKDBw/GypUre+T8Xf2e6KvKdE2YsWI76gxm/PGSJCydyRFR6mWNjUBAgP39hgbgLI+p9KYKfbNjCZKsPC1K65wfA/FTeGNCYigyWjo8DIkO4iLeHuhsWeRMHHaQ0JzBc/D5vM/bXcdu+fTlDHXdqKamBj/88AM2b96MN954Q+pyqBWrTWDJJ/tQZzBjeD81Hp6aKnVJRJKpM5iwM9++jtyO3GrkVTU67Vd4yzC6f4jjObmRscHwkbPXAJ3GYCexOYPn4NrUa7G9aDvK6ssQHRiNSf0n9cgSJ33ZmDFjUFtb63hWkFzHu9vykJWvhb+PN1bMH8VfUtSnGEwW7C6sRWZuNXbkVePgST1a30eTyYBhMWqkp2iQkRyGcQkh8Pfhr27qGL87XIC3l3e3LmlCbZ3r+TuSRk5xHV774RgA4JlrhiIpPEDiioh6lsliQ05xnaPnanZxLcxW5yeiUiIC7M/IJdt7rqr9L7zfNfU9DHZEJIkGowWL1mbDYhOYNSIaN4yNlbokom5ntQkcLtNjR659LbndBTVoMjsv09Qv2M9xazUtWcOeyNQlDHZEJImnvvodRTUG9Av2wwvXDefMPfIIQgjkVTUi69SEh3wtdE1mp2NCVT5IS7bfWs1I0aB/qD+//6nbMNgRUa/7KrsU67NL4SUDVswfBbUfbzWRRHQ6oL4eaG8dzJISIDAQUKvPeoqTdU0tbbq0yMyrRoXe6LQ/QCnHRYmhjrXkUiMDOXOVegyDHRH1qiKtAX/96ncAwKLLB2BcQqjEFVGfpdMB06cDlZXAxo3O+4qLgcmTgYgIYNMmp3CnbTBiZ36NfT253GoUag1OL/WRe2FcfIhjLbkR/dSQe3NSEPUOBjsi6jVmqw2L1mWjwWjB+IQQ3D+F/XZJQvX19lCXn28PeKeUlAAzZ9q3A2jQ1mFXWTN25NqXITlcpnc6jZcMGBEb7FhLbmx8CHwVXNmApMFgR0S9ZuX/jiOnuA6BvnK8fuMojmKQtGJjgS1b7CNzLSEOAJpnzkK2WYXMq+/HjsvmYN//HYTV5jxzNTUy0LEEyYSkUAT58nECcg0MdkTUK3bma/HGz7kAgJfmDEdsiL/EFREBiIuDdfPPODj7DxiRsx0AMPGqZajzb7n1Wm6/zdo/1B8ZKRqktSxBEh7Ilnfkmhjs+qiFCxfi3//+NwDA29sbMTExuOqqq/Diiy8ipL2HiIm6oM5gwkOf5EAIYN64WMwaESN1SdSHCSFwvLLBvgRJrha/FmhhmbIYh1uCnVGuRLhShvTB0chIti9BEhfKP0TIPTDY9WHTp0/H6tWrYbFYcOjQIdxxxx2oq6vD2rVrpS6NPIgQAk98cQBlumYkhanw9NVDpS6J+qDiGoOj52pmnhbVDc4zVyPMpydAbPj3YiQHKyHbsgWIi+vlSom6hsGuD1MqlYiKigIAxMbG4sYbb8SHH34IALBarbjnnnuwefNmlJeXo3///rjvvvuwePFiAMC2bdtw+eWXo7i42HEOAHj44Yexe/dubNu2rde/HnJN63YXY9PBcii8ZVgxfzRUSv7YoZ5XVW90dHfIzK9GcU2T035fhRfGJ4QiPUyO9OcewbC9Wx37UoIU9mfuJk+2P4PHcEduhD9hCQCQn5+PTZs2QaGwPwBss9kQGxuLTz/9FGFhYcjMzMQ999yD6OhozJs3D5dccgmSkpLw0Ucf4dFHHwUAWCwW/Oc//8Hf//53Kb8UciG5lfVYtuEgAODRaakYHnv29cCILpS+2Yxf82ta1pOrxrGKBqf9ci8ZRsUFO5YgGd0/GMryMuDSS+0hLiEBONV6cNOm07NiJ08Gtm61T7QgcgMMdt1NCMBgOPdx3c3f394tuhO++eYbBAQEwGq1orm5GQDw2muvAQAUCgWWLVvmODYxMRGZmZn49NNPMW/ePADAnXfeidWrVzuC3bfffguDweDYT32b0WLFA2tz0Gy2YdKAMNx1cZLUJZEHaTZbsaew1r6WXJ4WB0rqcMbEVQyJDnIsQTI+MRQBZ44WBwba16kD7OvYDRpkf7/1bNmICPtxRG6Cwa67GQxAgASNzBsaAJWqUy+ZMmUK3n77bRgMBvzf//0fjh07hgceeMCx/5133sH//d//4cSJE2hqaoLJZMKoUaMc+xcuXIi//vWv2LlzJyZOnIgPPvgA8+bNg6qTdZBn+semozhcpkeoygf/vGEkV9qnLjFbbdhfokNmbjV25FXjtxN1MFltTsckhqkcPVcnJmkQqvI5+0nVavvoXHudJ+Li7CN159F5gsiVMNj1YSqVCikp9gViV65ciSlTpmDZsmV47rnn8Omnn+Khhx7CP//5T6SlpSEwMBCvvPIKfv31V8frIyIicPXVV2P16tVISkrCxo0bsWXLFom+GnIlW45WYtUvBQCAV28YgQg2NadOstkEjpTX25+Ty9NiV0ENGowWp2OignyR3jIil56sQUywX+c/kVptf2tsbLuPt1/JDTHYdTd/f/vomRSft4uefvppzJgxA3/605+wfft2pKen47777nPsz8vLa/Oau+66C/Pnz0dsbCySk5ORkZHR5TrIvVXVG/HIZ/sAAAvTE3DZoEiJKyJ3IITACa2hpU2XFln5WtQ0mpyOCfZXIC1J4+i5mhSmgqyTj6AQeToGu+4mk3X6lqirmDx5MoYOHYoXX3wRAwYMwJo1a/D9998jMTERH330EXbv3o3ExESn10ybNg1qtRrPP/88nn32WYkqJ1dhswk88tk+VDeYMCgqEE/MGCR1SeTCKvTNLZMdtMjMrcZJXbPTfn8fb0xIDLVPeEgOw5DoIN7SJzoHBjtysmTJEtx+++04duwYcnJycOONN0Imk+Gmm27Cfffdh++++87peC8vLyxcuBAvvvgibr31VomqJlexOrMQW49VQSn3wsqbRrNfJjmpM5iwM1/bspZcNfKqnG9/KrxlGN0/BBnJYUhP0WBkbDB85Gw7R9QZMiGEOPdhfZder4darYZOp0NQUJDTvubmZhQUFCAxMRG+vn33GaK7774bFRUV+Prrr6UuRXJ9+Xvi91Id5ryVCZPVhudmD8OCifFSl0QSM5gs2FVQg6w8LXbkVePgST1a/8aRyYDh/dRIS7b3XB2fEAo/H4n+GGhsPD3x7QImoxH1pLNlkTNxxI4umE6nw+7du/Hxxx/jv//9r9TlkIQMJgsWr8uGyWrDlUMi8YeL+ktdEknAZLEhp7gOO3KrkZWnRXZxLcxW57GDlIgAZCSf7rmq9ldIVC2RZ2Kwowt27bXXYteuXfjjH/+IK6+8UupySELPfXMYeVWNiAxS4uW5I/hAex9htQkcLtPbe67mabG7oAZNZqvTMf2C/RxLkKQlaxDJGdJEPYrBji4YlzYhANj0exnW7iqCTAa8Pm/UudcOI7clhEBeVaOjVVdWvha6JrPTMRqVD9JaJjtkpGjQP9SfQZ+oFzHYEdEFO1nXhMe/OAAAuPfSZKSnhElcEXW3k3VNp2eu5lWjQm902h+glOOixFDHEiSpkYGcuUokIQY7IrogVpvAQ5/kQNdkxshYNZZcOVDqkqgbaBuMyMrXOpYgKdQ6t0j0kXthXHyIo+fqiH5qyL05c5XIVTDYdQNOLKZT+tL3wttbcvFrQQ1UPt5YMX80FPzl7pYajBbsKji1BIkWh8v0Tvu9ZMCI2GBHz9Wx8SFcxobIhTHYdYFCYZ/NZTAY4Od3Aa1syOMYDPbRjVPfG55q74lavP7TcQDAs9cOQ0IYl4ZwF81mK34rqrUvQZJbjX0lOlhtzn+QDIoKdCxBMiEpFEG+nv39TORJGOy6wNvbG8HBwaisrAQA+PvzIeG+SggBg8GAyspKBAcHw9vbc0c09M1mLF6XDatN4NpRMZgzpp/UJdFZWG0CB0p1jiVIdhfWwGixOR3TP9TfMSI3MUmD8EClRNUSUVcx2HVRVFQUADjCHfVtwcHBju8JTySEwN+++h0ltU2IDfHDc7OH8Y8ZFyOEwPHKBvsSJLla/FqgRX2zxemY8EClfQmSZPsSJHGhXe81TUSugcGui2QyGaKjoxEREQGz2XzuF5DHUigUHj1SBwBfZpfivzkn4e0lw4r5o3mLzkUU1xhazVzVorrBeeZqkK8cE5M0jvXkUiICGMiJPBSDXTfx9vb2+F/q1Led0Dbib1/9DgB48PIBGBsfInFFfVdVvdGxllxmfjWKa5qc9vsqvDA+IdSxltzQGDW8uQQJUZ/AYEdE52S22rBoXQ4aTVZMSAzFfVNSpC6pT9E1mfHrqSVI8qpxrKLBab/cS4ZRccGOJUhG9w+GUs4/NIn6IgY7Ijqn1388hn3FdQjylWP5jaM4+tPDms1W7CmsxY48++3VAyV1OGPiKoZEB9knPKSEYXxCKAKU/HFORAx2RHQOmbnVeHtrHgDg5bkjEBPMpX26m9lqw/6SOmTmarEjrxq/naiDyeo8czUpTGVfgiTFPnOVrduIqD0MdkTUodpGEx76NAdCADdNiMOM4dFSl+QRbDaBI+X19ufk8rT4NV+LRpPV6ZioIF+ktyxBkp6sYaAmovPCYEdE7RJC4LEv9qNCb0RyuAp/mzVE6pLclhAChVqDY8JDVr4WNY0mp2OC/RVIS7LfWs1I1iAxTMWZq0TUaQx2RNSuj38two+HKuDj7YUV80fD34c/LjqjQt98egmS3Gqc1DU77ff38caExFDHWnJDooPgxWcXiaiL+JOaiNo4XlGP5745BAB4bHoqhvVTS1yR66szmLAz/1TP1WrkVTU67Vd4yzC6fwgyWpYgGREbDB85++sSUfdisCMiJ81mKx5Ymw2jxYZLB4bjjoxEqUtySQaTBbsKauw9V/OqcfCkHqLVzFWZDBjeT+14Rm58Qij8fLgECRH1LAY7InLy9++O4Eh5PcICfPDqDSN5e7CFyWJDTnGdo+dqdnEtzFbnNUhSIgKQ0bKW3MREDdT+7MxBRL2LwY6IHDYfqcCHmYUAgFduGNmnm8FbbQKHTuqRmVeNHXla7C6oQZPZeeZqv2A/+1pyLaNyEUG+ElVLRGTHYEdEAIBKfTMe+Ww/AOCOjERMSY2QuKLeJYRAXlWj08xVXZNz/2eNysexllx6sgb9Q/05c5WIXIpbBbtt27bhlVdewd69e1FWVoYvv/wSs2fP7vD4LVu2YMqUKW22Hz58GIMGDerBSonci80m8PBn+1DTaMLg6CA8PiNV6pJ6RWldEzJPzVzNq0aF3ui0P0Apx8SkUKS1THhIjQxkkCMil+ZWwa6xsREjR47E7bffjrlz5573644ePYqgoCDHx+Hh4T1RHpHbWvVLAbYfr4avwgv/ummUx/YZ1TYYkXWq52puNQq1Bqf9PnIvjIsPQUaKfQmSEf3UkHtz5ioRuQ+3CnYzZszAjBkzOv26iIgIBAcHd39BRB7g91Id/vH9EQDAU7OGIiUiUOKKuk+D0YJdBaeWINHicJneab+3lwwjYtVIT9YgIzkMY+JD4KvwzFBLRH2DWwW7CzV69Gg0NzdjyJAh+Otf/9ru7dlTjEYjjMbTt2P0en2HxxK5u0ajBYvWZsNsFZg+NAo3TYiTuqRu8WV2CT7KOoF9JTpYbc4zVwdFBTomO0xICkWQL2euEpHn8OhgFx0djffeew9jx46F0WjERx99hMsvvxxbtmzBJZdc0u5rXnrpJSxbtqyXKyWSxrMbDiG/uhHRal/8fe5wj3l+7Kn/HkR9s8Vp25DoIDw8dSAmp0bAm0u4EJGHkgkhxLkPcz0ymeyckyfac/XVV0Mmk+Hrr79ud397I3ZxcXHQ6XROz+kRubtv95fhz//vN8hkwNq7J2JikkbqkrpNVp4W63YXITNPi6p65wkRgb5yTEzS2G+/poRhQESAxwRa6oLGRiAgwP5+QwOgUklbD1Erer0earX6vLKIR4/YtWfixIn4z3/+0+F+pVIJpbLvrt1FfUNJrQFPrLcvbfLnySkeFeoAIC1Zg7RkDYQQyK1scPRszcrXor7Zgh8PVeDHQxUAgLAAZUvIs69HFxfqL3H1REQXrs8Fu+zsbERHR0tdBpFkLFYbHvokB/XNFoyKC8biKwZIXVKPkclkGBAZiAGRgViYkQirTeD3Up1jeZPdhTWobjDi630n8fW+kwCAuFA/ZCTbZ8WmJ4f16UWaicj9uFWwa2hoQG5uruPjgoIC5OTkIDQ0FP3798fSpUtRWlqKNWvWAACWL1+OhIQEDB06FCaTCf/5z3/wxRdf4IsvvpDqSyCS3Js/52F3YS0ClHKsnD8aij60nIe3lwwj44IxMi4Yf5qcDKPFiuyiOsdadjnFdSiuacK6mmKs210MABgYGYD05DBkpIThIk62ICIX51bBbs+ePU4zWpcsWQIAuO222/Dhhx+irKwMRUVFjv0mkwmPPPIISktL4efnh6FDh+Lbb7/FzJkze712Ilewp7AGK/53DADw/Oxh6K/p27cdlXJvTEzSYGKSBktgXx5ld0GNvY1YrhaHyvQ4VtGAYxUN+DCzEF4yYHhssL0fbHIYxiVweRQici1uO3mit3TmgUUiV6ZrMmPmiu0orWvCnNH98NqNo6QuyeXVNJqwM1/reEavoLrRab+P3Atj+4cgPVmD9JQwjIhV96kRUI/CyRPkwjqTRRjszoHBjjyBEAIPrM3GN/vL0D/UH98uuhiBvKXYaSfrmhzP52XmalGub3baH6CUY0JiqD3oJYdhUFQgvLi0intgsCMXxmDXjRjsyBN8tqcYj36+H3IvGT7/UzpGxQVLXZLbE0Igv7rR0Z4sK1+LOoPZ6ZhQlU/LJAx7Z4t4jT+XVnFVDHbkwhjsuhGDHbm7gupGXLVyOwwmKx6dloo/T0mRuiSPZLMJHCrT20fz8rTYVVADg8nqdEy/YD+ktVpaJTLIV6JqqQ0GO3JhDHbdiMGO3JnJYsPctzNxoFSHiUmh+Piuiey60EtMFhv2ldQhM1eLHXnVyC6qhdnq/OM2OVyFjBR7e7OJSRoE+/tIVC0x2JErY7DrRgx25M5e+u4w3t2aj2B/Bb5bPAnRaj+pS+qzmkxW7C6swY68amTlaXGgVIfWP31lMmBoTBAyksOQnhKG8Qkh8Pdxq4UL3BuDHbkwBrtuxGBH7uqX49X4w6pfAQDvLhiLaUOjJK6IWtMZzMjK1yIrrxo78rTIrWxw2q/wlmF0XAjSW27bjooLho+cM257DIMduTAGu27EYEfuSNtgxIwV21FZb8QtF/XHC9cNl7okOocKfTOy8k4vrVJa1+S039/HG+MTQh09bgdHB/G2endisCMXxmDXjRjsyN0IIXD3mj346XAlBkQE4Ov7L4afDxfRdSdCCBTVGLAj1760SlaeFtpGk9Mxaj8F0pLsEzHSksOQHK7ijNuuYLAjF9aZLMIHOIg8zEc7T+Cnw5XwkXth5U2jGerckEwmQ7xGhXiNCjdf1B82m8Cxynp70Mutxq8FNdA1mbHpYDk2HSwHAEQGKZGeHOYY0YsJ5vOURH0RR+zOgSN25E6Oltfj6jd+gcliw9NXD8HtGYlSl0Q9wGK1YX+pztHjds+JWpgsNqdjEjT+SE8JQ0ZyGCYmhUIToJSoWjfBETtyYbwV240Y7MhdNJutuOaNX3CsogFTUsPxwcLxvDXXRzSbrfjtRC12tPS43V9SB9sZP9kHRwe1jOZpMCFRgwAlb9g4YbAjF8Zg140Y7MhdPPXf37Em6wTCApTY9OAkhHGEps/SN5uxK//00ipHyuud9nt7yTAyVt2yhl4YRvcPhq+ij9+yZ7AjF8Zg140Y7Mgd/HioAnev2QMAWHPHBFwyMFziisiVVNUbsTPfPhFjR64WRTUGp/1KuZd9xm3L0irD+6n73oxbBjtyYQx23YjBjlxdhb4Z05dvQ63BjLsnJeLJq4ZIXRK5uOIaA7LyWoJenhZV9Uan/YG+clyUaL9tm5EShgERAZ5/W5/BjlwYZ8US9RE2m8CST3NQazBjaEwQHpmWKnVJ5AbiQv0RF+qPeePjIIRAbmUDMlvW0NuZr4W+2YKfDlfgp8MVAICwACXSkzWOGbdxof4SfwVE1BGO2J0DR+zIlb2zNQ9//+4I/BTe+GbRxUgOD5C6JHJzVpvAwZM6xxp6uwtr0Gx2nnEbF+qH9KQwx63b8EAPeJ6TI3bkwngrthsx2JGr2l9ShzlvZcJiE3h57nDcOL6/1CWRBzJarMguqkNmnn0NvZziOljOmHI7MDIA6clhyEgJw0VJoQjyVUhUbRcw2JELY7DrRgx25IoajBbMWrkdhVoDrhoejTduHu35z0CRS2gwWrC7sAaZufaJGIfK9E77vWTA8Nhg+23b5DCMSwhxjxm3DHbkwhjsuhGDHbmiRz7bh8/3liBG7YvvFl8Ctb8bjpCQR6hpNDlm3GbmapFf3ei038fbC2Pig5GRbL91OyI2GApvL4mqPQsGO3JhDHbdiMGOXM3X+05i0dpseMmAdfekYUJiqNQlETmU6ZqQmavFjpagV65vdtqv8vHGRUmalskYYRgUFQgvV1hahcGOXBiDXTdisCNXUlxjwMwV21FvtGDR5QOw5MqBUpdE1CEhBAqqG7EjT4usPHv7szqD2emYUJUP0pI0SE+x37qN1/hL81gBgx25MAa7bsRgR67CYrXhxvd2Yu+JWoyND8En90yE3BVvaRF1wGYTOFSmR1aefURvV0ENDCar0zExal+kp4Q5llaJDPLtneIY7MiFMdh1IwY7chWv/XgMK/93HIFKOTYunsS1xMjtmSw27C+pcyytkl1UB5PVeWmV5HBVy4xbDSYmaRDs79MzxTDYkQtjsOtGDHbkCnYV1GD+e1mwCWDlTaNxzcgYqUsi6nZNJqt9xm1LV4wDpTq0/g0lkwFDY4KQkRyGtGQNJiSGwt+nm9bZZ7AjF8Zg140Y7EhqOoMZM1Zsw0ldM64fG4tXbxgpdUlEvUJnMGNngX39vMw8LY5XNjjtV3jLMDouBGktt21HxQXDR36Bjycw2JELY7DrRgx2JCUhBP78/37DxgPlSND445tFkxCgZCdA6psq9c2O0bwduVqU1jU57fdTeGN8YigyWmbcDokJgve5ZtzqdEB9PRAS0jbYlZQAgYGAWt1DXxHR+WGvWCIP8emeYmw8UA65lwwr5o9mqKM+LSLIF7NH98Ps0f0ghEBxTRN25FVjR241svK00DaasO1YFbYdqwIAqP0Ujhm36clhSA5XOc+41emA6dOBykpg40bnT1ZcDEyeDEREAJs2MdyR2+BvCSIXlVfVgGe+PgQAeGRaKkbGBUtbEJELkclk6K/xR39Nf9w0oT+EEDhaUY8dufalVXbm10DXZMamg+XYdLAcABAZpER6sn3GbXpKGPo11NtDXX6+PeCdUlICzJxp3w7YR/QY7MhN8FbsOfBWLEnBaLFizluZOHhSj4wUDT664yLXWMSVyE1YrDYcKNUhM0+LHbnV2HOiFiaL84zbBI0/0qN8kf5//0Tarh+gaa5v2ZEAFBYCSUnAli1AXFxvl0/khM/YdSMGO5LCC98ewvvbCxDir8CmBy/pvbW8iDxUs9mK307U2jti5Gmxv0QHq+30rz8/UzMOv349AGBLwmiM82lGwE/fM9SRS+AzdkRubNuxKry/vQAA8Mr1IxnqiLqBr8LbvvBxShgAQN9sxq7800urnCg63frsT9c9CZPSFyM3FCEjxYC0ZA3G9A+Br8JbqvKJzhuDHZELqW4wYsmn+wAAt6bF44ohkRJXROSZgnwVuGJIpP3fWHExqq/8s2Nf/7oyHI1IxG9FdfitqA7/2pwLpdwL4xNCHUurDIsJYucXckm8FXsOvBVLvUUIgTs+3I2fj1YhNTIQ/70/gyMERD3t1OzXUxMlACAhASU1jcgcdwUyb/kzdpQ1oare6PSyQF85LkrUIKNlxu3AyABpetxSn8Bn7LoRgx31ltU7CrBswyH4yL2w4f6LkRoVKHVJRJ6tpAS49FJ7qDs1YQIAjhw5PSs2KQliyxbkKYOxI9c+EWNnvhb6ZovTqcIClPbZti0jemz5R92Jz9gRuZnDZXq8tPEIAOCvVw1mqCPqDYGB9nXqAPs6doMG2d+PjbXPhm1Zx04WFIQUdSBSIgJxW3oCrDaBgyd1jh63uwtrUN1gxNf7TuLrfScBAHGhfkhPCkN6igZpyRpEBPJZWeodHLE7B47YUU9rMllxzRu/4HhlA64YHIH3bx3HWzpEvaUbOk8YLVZkF9XZJ2LkViOnuA4Wm/Ov1oGRAY419C5K0kDtp+ipr4g8EG/FdiMGO+ppT355AB//WoSIQCU2PXgJQlU+UpdE1Pd0Y6/YRqMFuwprHD1uD5Xp0fo3rZcMGN5PjfSUMGQkh2FcAmfc0tkx2HUjBjvqSd8fLMcfP9oLmQz46I6LcPGAMKlLIuqbujHYnam20YSd+Vr7Gnq5WuRXNzrt9/H2wpj4YGQk22/djogNhoIzbqkVBrtuxGBHPaVM14QZK7ajzmDGHy9NwtIZg6Uuiajv6sFgd6YyXRMyc08HvXJ9s9N+lY83JiSGIiMlDOnJYRgUFcjOM30cg103YrCjnmC1Cfzh/35FVr4WI2LV+PzedPjI+Rc6kWR6Mdi1JoRAQXWjY6HkrDwtag1mp2NCVT5IS9IgvWVplQSNP5/D7WMY7LoRgx31hDd/zsUr3x+Fv483vl00CYlhvfNLhIg6IFGwO5PNJnC4XO8Y0dtVUAODyep0TIza195FI9ke9KLUnHHr6RjsuhGDHXW37KJaXP9OFqw2gVeuH4EbxrEXJZHkXCTYnclstWFfsX3G7Y7camQX1cFktTkdkxSuQkZyGDJSNJiYpEGwPydgeRoGu27EYEfdqb7ZjKtW/oKiGgNmjYjGv24azVsqRK7ARYPdmZpMVuw5UYMduVpk5VXjQKkOrVdWkcmAoTFByEgOQ1qyBhMSQ+HvwyVr3R2DXTdisKPutOSTHKzPLkW/YD9sXDyJa1kRuQo3CXZn0hnM2FmgRVbLiN7xygan/QpvGUbFBSM9OQwZKWEYFRfM53ndEINdN2Kwo+7yVXYpHvwkB14y4NM/pmFcQqjUJRHRKW4a7M5UqW9GVr495O3I1aK0rslpv5/CG+MTQ+2tz5LDMCQmCN6ccevyGOy6EYMddYcirQEzV25Hg9GCh64YiMVXDJC6JCJqzUOCXWtCCBTXNNmXVcmz37qtbjA5HaP2U2Bi0umlVZLDVXw8xAUx2HUjBjvqKrPVhhveyUJOcR3GJ4Rg7d0TIefio0SuxQOD3ZmEEDhaUY/Mlh63v+bXoN5ocTomMkiJ9Jbn8zJSwtAv2E+iaqk1BrtuxGBHXfXq90fxxs+5CPSVY9ODl/AHJZEr6gPB7kwWqw0HSnWONfR2F9bCZHGecZug8Uday4zbtCQNNAFKiart2xjsuhGDHXXFznwtbnp/J4QA3rh5NGaNiJG6JCJqTx8MdmdqNlvx24la+9IqedXYX6KD1eYcEQZFBSIjxR70xieEItCXE8B6A4NdN2KwowtVZzBhxortKNM1Y964WPzj+pFSl0REHWGwa6O+2YxdBfalVTLzqnGkvN5pv7eXDCNj1Uhv6XE7pn8IfBXeElXr2RjsuhGDHV0IIQT+9J/fsOlgOZLCVNjwwMVQKbmWFJHLYrA7p+oGI7LytI5btye0Bqf9SrkXxiWEOJZWGRYTxOeJuwmDXTdisKMLsXZXEZauPwCFtwxf3peBYf3UUpdERGfDYNdpJbUGe8jLtc+6raw3Ou0PVMpxUZLGvrRKShgGRgZwxu0FYrDrRgx21Fm5lfWY9a9f0Gy24cmZg3H3JUlSl0RE58Jg1yVCCORVNThu22blaaFvdp5xGxbgY5+I0RL04kL9JarW/TDYdSMGO+oMo8WK2W9m4nCZHpMGhOHft0+AFxf/JHJ9DHbdymoTOHhS5+hxu7uwBs1m5xm3sSF+yGh5Pi8tWYOIQF+JqnV9DHbdiMGOOuPZDYfwwY4CaFQ++O7BSfxBReQuGOx6lNFiRU5RHXa0LJScXVQHyxkzbgdGBtgnYiRrcFGShi0XW2Gw60YMdnS+fj5aidtX7wYAfLBwHC4bFClxRUR03hjselWj0YLdhTWOEb1DZXq0TiNeMmB4PzXSU+xBb1x8KPx8+u6MWwa7bsRgR+ejqt6IGSu2obrBhIXpCXjmmqFSl0REncFgJ6naRhN25msd7c/yqxqd9vt4e2FMfHDLjFsNRsQGQ9GHZtwy2HUjBjs6F5tN4PYPd2PrsSoMigrEV3/O4FpORO6Gwc6llOmakJWndUzGKNM1O+1X+XhjQqK9x21asgaDo4I8+nnmzmQRLqxF1EWrMwux9VgVlHIv/Oum0Qx1RERdFK32w5wxsZgzJhZCCBRqDdiRW+2YcVtrMOPno1X4+WgVACBU5YO0JI2jx22Cxr/PLq3CEbtz4Igdnc3vpTrMeSsTJqsNz88ehj9MjJe6JCK6EByxcxs2m8Dhcj0yW0bzdhXUoNFkdTomRu3r6HGbnhyGKLV7T2TjrdhuxGBHHTGYLLj6X78gr6oRU4dE4t0FY/vsX4hEbo/Bzm2ZrTbsL6nDjlz7RIzsojqYrM5LqySFq+xLqyTbR/WC/X0kqvbCMNh1IwY76sjS9fuxdlcxIoOU2LT4EoSo3OsHBRG1wmDnMZpMVuw5Ye9xm5VXjQOlOrReWUUmA4ZEByGjZcbt+IRQl2/5yGDXjRjsqD3fHSjDnz7+DTIZ8PFdFyE9OUzqkoioKxjsPJauyYxf87WOpVWOVzY47Vd4yzAqLtixht7o/iHwkbvWjFuPDXbbtm3DK6+8gr1796KsrAxffvklZs+efdbXbN26FUuWLMHBgwcRExODxx57DPfee+95f04GOzrTybomzFixHbomM+6bnIzHpg+SuiQi6ioGuz6jsr4ZWXlaZObal1cpqW1y2u+n8Mb4xFB7j9vkMAyJCYK3xDNuPXZWbGNjI0aOHInbb78dc+fOPefxBQUFmDlzJu6++2785z//wY4dO3DfffchPDz8vF5PdCarTeDBT3KgazJjZKwaD105UOqSiIioEyICfXHtqH64dlQ/AECR1oDMvGpHV4zqBhO2HavCtmP2GbdqPwUmJoU6bt0mhwe49PPUbjVi15pMJjvniN3jjz+Or7/+GocPH3Zsu/fee7Fv3z5kZWWd1+fhiB219sbm43j1h2NQ+Xhj4+JJiNfwr3oij8AROwIghMCxioaWpVW0+DVfi3qjxemYyCAl0pPDHEur9Av26/G6PHbErrOysrIwdepUp23Tpk3DqlWrYDaboVC07UNnNBphNBodH+v1+h6vk9zD3hO1eP2n4wCA52YPY6gjIvIwMpkMqVGBSI0KxB0XJ8JiteFAqQ6ZefalVfYU1qJCb8SX2aX4MrsUABCv8cdVw6Px6LRUlxjJ8+hgV15ejshI536dkZGRsFgsqK6uRnR0dJvXvPTSS1i2bFlvlUhuQt9sxuJ12bDaBK4dFYPrRveTuiQiIuphcm8vjO4fgtH9Q/DnKSloNlvxW1Gt4/m8/SU6nNAa8NaWPMwZE4uUiACpS4ZrTfvoAWem51N3njtK1UuXLoVOp3O8FRcX93iN5NqEEPjbV7+jpLYJcaF+eG72MJf4q4yIiHqXr8Ib6clheGRaKr68LwM5T12JEH/73T/zGWvnScWjR+yioqJQXl7utK2yshJyuRwajabd1yiVSiiVyt4oj9zEl9ml+G/OSXh7ybBi/mgE+ba9hU9ERH1PoK8Ccm/XGiNzrWq6WVpaGn788UenbT/88APGjRvX7vN1RGcqrG7E3776HQDw0BUDMKZ/iMQVERERdcytgl1DQwNycnKQk5MDwL6cSU5ODoqKigDYb6PeeuutjuPvvfdenDhxAkuWLMHhw4fxwQcfYNWqVXjkkUekKJ/cjNlqw+J12Wg0WXFRYij+NDlF6pKIiIjOyq1uxe7ZswdTpkxxfLxkyRIAwG233YYPP/wQZWVljpAHAImJidi4cSMeeughvPnmm4iJicHKlSu5hh2dl9d/PIZ9JTqo/RR4/cZRki9QSUREdC5uFewmT56Msy279+GHH7bZdumll+K3337rwarIE2XmVuPtrXkAgL/PGY6YXliniIiIqKvc6lYsUW+obTThoU9zIARw04Q4zBjedlkcIiIiV8RgR9SKEAKPfbEfFXojksNV+NusIVKXREREdN4Y7Iha+fjXIvx4qAI+3l5YedNo+Pu41dMKRETUxzHYEbU4VlGP5745BAB4fMYgDI1RS1wRERFR5zDYEQFoNluxaG02jBYbLh0YjtvTE6QuiYiIqNMY7IgA/P27IzhSXo+wAB+8esNIeHFpEyIickMMdtTnbT5SgQ8zCwEAr94wEuGBbClHRETuicGO+rRKfTMe+Ww/AOCOjERMTo2QuCIiIqILx2BHfZbNJvDwZ/tQ02jC4OggPD4jVeqSiIiIuoTBjvqsVb8UYPvxavgqvPCvm0ZBKfeWuiQiIqIuYbCjPulAiQ7/+P4IAODpq4ciJSJQ4oqIiIi6jsGO+pxGowWL1mXDbBWYPjQK88fHSV0SERFRt2Cwoz5n2YaDKKhuRLTaF3+fOxwyGZc2ISIiz8BgR33KN/tP4tM9JZDJgNdvHIVgfx+pSyIiIuo259UIMzQ0tFMnlclk+O233xAfH39BRRH1hJJaA5auPwAAuH9KCiYmaSSuiIiIqHudV7Crq6vD8uXLoVafu3emEAL33XcfrFZrl4sj6i4Wqw0PfZKD+mYLRvcPxqLLB0hdEhERUbc7r2AHAPPnz0dExPkt3vrAAw9ccEFEPeHNn/Owu7AWAUo5Vtw4GgpvPoVARESe57yCnc1m69RJ6+vrL6gYop6wp7AGK/53DADwwnXD0F/jL3FFREREPYPDFuTRdE1mLF6XA5sA5ozuh2tH9ZO6JCIioh5z3rdiWystLcWOHTtQWVnZZjRv0aJF3VIYUVcJIfDklwdQWteE/qH+eHb2MKlLIiIi6lGdDnarV6/GvffeCx8fH2g0Gqc1wGQyGYMduYzP95bgm/1lkHvJsPKm0QhQXtDfMURERG6j07/pnnrqKTz11FNYunQpvLx4J5dcU0F1I57++iAAYMnUgRgVFyxtQURERL2g08nMYDBg/vz5DHXkskwWGxatzYbBZEVakgZ/vCRZ6pKIiIh6RafT2Z133onPPvusJ2oh6hb//PEoDpTqEOyvwOs3joK3F1uGERFR39DpW7EvvfQSZs2ahU2bNmH48OFQKBRO+1977bVuK46os345Xo13t+YDAF6eOwJRal+JKyIiIuo9nQ52L774Ir7//nukpqYCQJvJE0RS0TYYseTTHADALRf1x7ShUdIWRERE1Ms6Hexee+01fPDBB1i4cGEPlEN0YYQQePyL/aisN2JARAD+etUQqUsiIiLqdZ1+xk6pVCIjI6MnaiG6YB/tPIGfDlfCR+6FlTeNhp+Pt9QlERER9bpOB7vFixfjX//6V0/UQnRBjpbX4/lvDwMA/jJjEAZHB0lcERERkTQ6fSt2165d2Lx5M7755hsMHTq0zeSJ9evXd1txROfSbLbigbW/wWSxYUpqOG5LT5C6JCIiIsl0OtgFBwdjzpw5PVELUae9uPEwjlU0ICxAiVduGMkJPERE1KddUEsxIlfw46EKrMk6AQB4bd5IhAUoJa6IiIhIWmwfQW6pQt+Mxz7fBwC4e1IiLhkYLnFFRERE0juvYDdmzBjU1tae90kvvvhilJaWXnBRRGdjswks+TQHtQYzhvULwqPTBkldEhERkUs4r1uxOTk52LdvH0JDQ8/rpDk5OTAajV0qjKgj723Px45cLfwU3lgxfzR85Bx4JiIiAjrxjN3ll18OIcR5HcsH2Kmn7Cuuw6vfHwUALLtmKJLDAySuiIiIyHWcV7ArKCjo9IljY2M7/Rqis2kwWrB4XTYsNoGrhkfjhnH8HiMiImrtvIJdfHx8T9dBdE7PfH0QhVoD+gX74cXrhnNkmIiI6Ax8OIncwtf7TuLzvSXwkgGv3zgKan/FuV9ERETUxzDYkcsrrjHgyfUHAAD3XzYAExLPbxIPERFRX8NgRy7NYrVh8bps1BstGBsfgkWXpUhdEhERkctisCOXtnJzLn4rqkOgrxzLbxwFuTe/ZYmIiDrS6d+SP/30U4f73n333S4VQ9TaroIavLH5OADgheuGIy7UX+KKiIiIXFung91VV12Fhx9+GCaTybGtqqoKV199NZYuXdqtxVHfpTOY8eC6bNgEcP3YWFwzMkbqkoiIiFxep4Pdtm3bsGHDBowfPx4HDx7Et99+i2HDhqGhoQH79u3riRqpjxFCYOmX+3FS14zEMBWWXTNU6pKIiIjcQqeD3UUXXYTs7GyMGDECY8eOxXXXXYeHH34YmzdvRlxcXE/USH3Mp3uKsfFAOeReMqyYPwoq5Xk3SCEiIurTLuhJ9KNHj2L37t2IjY2FXC7HkSNHYDAYurs26oPyqhrwzNeHAACPTEvFiNhgaQsiIiJyI50Odn//+9+RlpaGK6+8Er///jt2797tGMHLysrqiRqpjzBarFi0NhtNZisyUjS4Z1KS1CURERG5lU4HuxUrVuCrr77Cv/71L/j6+mLo0KHYtWsX5syZg8mTJ/dAidRXvPr9URw8qUeIvwKvzRsFLy+2DCMiIuqMTj+8dODAAYSFhTltUygUeOWVVzBr1qxuK4z6lq3HqvD+9gIAwCvXj0RkkK/EFREREbmfTo/YnRnqWrv00ku7VAz1TdUNRjz8qX1G9a1p8bhiSKTEFREREbknLuNPkhJC4NHP9qG6wYjUyED8ZeZgqUsiIiJyWwx2JKkPMwvx89EqKOVeWHnTaPgqvKUuiYiIyG0x2JFkDpfp8dLGIwCAv141GKlRgRJXRERE5N4Y7EgSTSYrHlibDZPVhisGR+APE+OlLomIiMjtMdiRJJ7/9hByKxsQEajEP64fCZmMS5sQERF1FYMd9bpNv5fj41+LIJMBr984CqEqH6lLIiIi8ggMdtSrynRNeGL9fgDAPZckISOl4+VziIiIqHMY7KjXWG0CSz7ZhzqDGSNi1Xj4ylSpSyIiIvIoDHbUa97ZmoesfC38fbyxYv5o+Mj57UdERNSd+JuVekV2US1e+/EYAODZa4chMUwlcUVERESeh8GOelx9sxmL1+XAahO4emQM5o7pJ3VJREREHonBjnrc0/89iKIaA/oF++H52cO4tAkREVEPcbtg99ZbbyExMRG+vr4YO3Ystm/f3uGxW7ZsgUwma/N25MiRXqy4b/squxTrs0vhJQNW3jQKaj+F1CURERF5LLcKdp988gkefPBBPPnkk8jOzsakSZMwY8YMFBUVnfV1R48eRVlZmeNtwIABvVRx31akNeCvX/0OAFh8+UCMjQ+VuCIiIiLP5lbB7rXXXsOdd96Ju+66C4MHD8by5csRFxeHt99++6yvi4iIQFRUlOPN25uN5nua2WrDonXZaDBaMCEhFPdfliJ1SURERB7PbYKdyWTC3r17MXXqVKftU6dORWZm5llfO3r0aERHR+Pyyy/Hzz//fNZjjUYj9Hq90xt13oqfjiOnuA5BvnK8Pn8UvL34XB0REVFPc5tgV11dDavVisjISKftkZGRKC8vb/c10dHReO+99/DFF19g/fr1SE1NxeWXX45t27Z1+HleeuklqNVqx1tcXFy3fh19wc58Ld7ckgsA+PvcEegX7CdxRURERH2DXOoCOuvMGZVCiA5nWaampiI19XR3g7S0NBQXF+PVV1/FJZdc0u5rli5diiVLljg+1uv1DHedUGcw4aFPciAEcOO4OMwcHi11SURERH2G24zYhYWFwdvbu83oXGVlZZtRvLOZOHEijh8/3uF+pVKJoKAgpzc6P0IIPPHFAZTpmpEUpsLT1wyRuiQiIqI+xW2CnY+PD8aOHYsff/zRafuPP/6I9PT08z5PdnY2oqM5itQT1u4qxqaD5VB4y7DyptHw93G7AWEiIiK35la/eZcsWYIFCxZg3LhxSEtLw3vvvYeioiLce++9AOy3UUtLS7FmzRoAwPLly5GQkIChQ4fCZDLhP//5D7744gt88cUXUn4ZHim3sh7PfnMQAPDYtEEY1k8tcUVERER9j1sFuxtvvBFarRbPPvssysrKMGzYMGzcuBHx8fEAgLKyMqc17UwmEx555BGUlpbCz88PQ4cOxbfffouZM2dK9SV4pGazFQ+szUGz2YZJA8Jw58WJUpdERETUJ8mEEELqIlyZXq+HWq2GTqfj83YdeHbDIXywowAalQ++e3ASIgJ9pS6JiKhzGhuBgAD7+w0NgEolbT3kNsa/8BOq6o34bvEkDI7umZzQmSziNs/YkWv6+WglPthRAAB49YaRDHVEREQSYrCjC1ZVb8Sjn+0DACxMT8CUQRESV0RERNS3MdjRBbHZBB75bB+qG0wYFBWIJ2YMkrokIiKiPo/Bji7IBzsKsPVYFZRyL/zrptHwVbD/LhERkdQY7KjTfi/V4eVNRwAAf5s1BAMiAyWuiIiIiAAGO+okg8mCReuyYbYKTB0SiVsu6i91SURERNSCwY465blvDiG/qhFRQb54ee6IDvv0EhERUe9jsKPz9t2BMqzdVQyZDHjtxpEIUflIXRIRERG1wmBH5+VkXROeWH8AAPCnS5ORnhwmcUVERER0JgY7OierTeDBT3KgazJjZFwwHrpyoNQlERERUTsY7Oic3vo5F7sKaqDy8cbK+aOg8Oa3DRERkSvib2g6q70narH8f8cBAM/NHoZ4DfsnEhERuSoGO+qQvtmMxeuyYbUJzB4VgzljYqUuiYiIiM6CwY7aJYTAX7/8HSW1TYgL9cNzs4dJXRIRERGdA4MdtevL7FJ8ve8kvL1kWDF/NAJ9FVKXREREROfAYEdtFFY34m9f/Q4AeOiKARjTP0TiioiIiOh8MNiRE7PVhsXrstFosuKixFD8aXKK1CURERHReWKwIyev/XgM+0p0UPsp8PqNo+DtxZZhRERE7oLBjhwyc6vxztY8AMDLc4cjJthP4oqIiIioMxjsCABQ02jCQ5/mQAjgpgn9MX1YtNQlERERUScx2BGEEHj8i/2o0BuRHK7C32YNlrokIiIiugAMdoSPfy3Cj4cq4OPthZU3jYa/j1zqkoiIiOgCMNj1cccq6vHcN4cAAI/PGIShMWqJKyIiIqILxWDXhzWbrVi0NhtGiw2TU8NxR0aC1CURERFRFzDY9WF//+4IjpTXIyxAiVeuHwmZjEubEBERuTMGuz5q85EKfJhZCAB49YYRCA9USlsQERERdRmDXR9UqW/GI5/tBwDceXEiJqdGSFwRERERdQcGuz7GZhN4+LN9qGk0YUh0EB6bnip1SURERNRNGOz6mP/7JR/bj1fDV2Ff2kQp95a6JCIiIuomDHZ9yIESHV75/igA4OmrhyIlIkDiioiIiKg7Mdj1EY1GCxaty4bZKjBjWBTmj4+TuiQiIiLqZgx2fcSyDQdRUN2IaLUvXpoznEubEBEReSAGuz7gm/0n8emeEshkwPIbRyHY30fqkoiIiKgHMNh5uJJaA5auPwAAuH9KCi5K0khcEREREfUUBjsPZrHa8OC6HNQ3WzCmfzAWXz5A6pKIiIioBzHYebA3fs7FnhO1CFDKsWL+aMi9+b+biIjIk/E3vYfaU1iDlf87DgB44bphiAv1l7giIiIi6mkMdh5I12TG4nU5sAlgzph+uHZUP6lLIiIiol7AYOdhhBB48ssDKK1rQrzGH89eO0zqkoiIiKiXMNh5mM/3luCb/WWQe8mwYv5oBCjlUpdEREREvYTBzoPkVzXg6a8PAgCWTB2IUXHB0hZEREREvYrBzkOYLDYsXpcDg8mK9GQN7r0kWeqSiIiIqJcx2HmIf/5wFAdKdQj2V+C1eaPg5cWWYURERH0Ng50H+OV4Nd7dlg8A+MfcEYhS+0pcEREREUmBwc7NaRuMWPJpDgDgDxP7Y+rQKGkLIiIiIskw2LkxIQQe/2I/KuuNGBARgCdnDpG6JCIiIpIQg50b+2jnCfx0uBI+ci+svGk0/Hy8pS6JiIiIJMRg56aOlOvx/LeHAQB/mTEIg6ODJK6IiIiIpMZg54aazVYsWpsNk8WGywZF4Lb0BKlLIiIiIhfAYOeGXvj2MI5VNCA8UIlXrh8BmYxLmxARERGDndv58VAFPtp5AgDwzxtGQhOglLgiIiIichUMdm6kQt+Mxz7fBwC455IkXDIwXOKKiIiIyJUw2LkJm01gyac5qDWYMaxfEB6Zmip1SURERORiGOzcxHvb87EjVws/hTdWzh8NHzn/1xEREZEzpgM3sK+4Dq9+fxQAsOyaoUgKD5C4IiIiInJFDHYursFoweJ12bDYBK4aEY0bxsVKXRIRERG5KAY7F/f0fw+iUGtAv2A/vHjdcC5tQkRERB1isHNh/80pxRe/lcBLBiyfPwpqP4XUJREREZELY7BzUcU1Bvz1y98BAA9cNgDjE0IlroiIiIhcHYOdC7JYbVi8Lhv1RgvGxYfggctSpC6JiIiI3ACDnQtauTkXvxXVIdBXjuXzR0Huzf9NREREdG5MDC5mV0EN3th8HADw4nXDERviL3FFRERE5C4Y7FyIzmDGg+uyYRPADWNjcfXIGKlLIiLqE6w2K7YkAGuHAVuKtsFqs0pdEtEFcbtg99ZbbyExMRG+vr4YO3Ystm/fftbjt27dirFjx8LX1xdJSUl45513eqnSzhFCYOmX+3FS14zEMBWeuWao1CUREfUJ6w+vR8J7QzBlIXDz9cCUT2ciYUUC1h9eL3VpRJ3mVsHuk08+wYMPPognn3wS2dnZmDRpEmbMmIGioqJ2jy8oKMDMmTMxadIkZGdn4y9/+QsWLVqEL774opcrP7dP9xRj44FyKLxlWDl/NFRKudQlERF5vPWH1+P6T69HSUOp0/ZSfSmu//R6hjtyO24V7F577TXceeeduOuuuzB48GAsX74ccXFxePvtt9s9/p133kH//v2xfPlyDB48GHfddRfuuOMOvPrqq71c+dnlVjbgma8PAQAemZqK4bFqiSsiIvJ8VpsVizcthoBos+/Utgc3PcjbsuRW3CbYmUwm7N27F1OnTnXaPnXqVGRmZrb7mqysrDbHT5s2DXv27IHZbG73NUajEXq93umtJ9U2mnDFa1vRZLb/4FD7KbC7sAbVDUYI0faHDRERdY/tRdtRoi/pcL+AQLG+GNuLzv7ID5ErcZv7fdXV1bBarYiMjHTaHhkZifLy8nZfU15e3u7xFosF1dXViI6ObvOal156CcuWLeu+ws9h9Y4Cp4+fWH/A8X6QrxyJ4QFIClMh8Yw33qolIuqasvqybj2OyBW4XTo4s1eqEOKs/VPbO7697acsXboUS5YscXys1+sRFxd3oeWe092XJEHXZEah1oB4jT8KqhuRX9WIk7om6Jst2Fdch33FdW1eFxmkbAl5rYJfuAr9Q/2h4Lp3RETnFB3Y9o/7rhxH5ArcJtiFhYXB29u7zehcZWVlm1G5U6Kioto9Xi6XQ6PRtPsapVIJpVLZPUWfh0BfBZZdO6zN9mazFSe0BhRUNyC/uhEFVY32/1Y3oqbRhAq9ERV6I3bm1zi9zttLhv6h/k6je0ktoS8y0BdeXh2HYCKivmRS/0mIDYpFqb603efsZJAhNigWk/pPkqA6ogvjNsHOx8cHY8eOxY8//ojrrrvOsf3HH3/Etdde2+5r0tLSsGHDBqdtP/zwA8aNGweFQtGj9XaVr8IbqVGBSI0KbLOvzmBCQUvIK6hudAS/gupGNJmtju1n8lN4I+FU0Gs1ypcUpkKwv09vfFlERC7D28sbK6avwPWfXg8ZZE7hTgb7H8HLpy+Ht5e3VCUSdZrbBDsAWLJkCRYsWIBx48YhLS0N7733HoqKinDvvfcCsN9GLS0txZo1awAA9957L9544w0sWbIEd999N7KysrBq1SqsXbtWyi+jy4L9fTC6vw9G9w9x2i6EQIXeiPzqBnu4qzod/opqDGgyW3G4TI/DZW0nhIT4K5AUHtBmlC9Bo4Kvgj/UiMgzzRk8B5/P+xyLNy12mkgRGxSL5dOXY87gORJWR9R5bhXsbrzxRmi1Wjz77LMoKyvDsGHDsHHjRsTHxwMAysrKnNa0S0xMxMaNG/HQQw/hzTffRExMDFauXIm5c+dK9SX0KJlMhii1L6LUvkhPDnPaZ7baUFxjaHeUr1zfjFqDGXtP1GLvido25+0X7Oc8eaNllK9fsB/72BKR25szeA6uTb0W24u2o6y+DNGB0ZjUfxJH6sgtyQTX1DgrvV4PtVoNnU6HoKAgqcvpEY1GCwq1jU6jfPnVjcivaoC+2dLh6xTeMsRrWo3wtQp+4QHKs05qISIi8gTjX/gJVfVGfLd4EgZH90xO6EwWcasRO+oZKqUcQ2PUGBrjvDCyEAI1jabTI3ytb+9qG2Gy2JBb2YDcyoY25wxQyp0ncISffj/Q17WfbyQiInJXDHbUIZlMBk2AEpoAJcYlhDrts9kETuqaTt/abfU8X0mtAQ1GCw6U6nCgVNfmvGEBSiSFO4/yJYWrEBfqD6Wctz6IiIguFIMdXRAvLxliQ/wRG+KPSQPCnfYZLVYUaQ1tRvnyqxtR3WB0vO0qcF6qxUsGxIb4tzvKF6P241ItRERE58BgR91OKffGgMhADIhsu1SLvtmMwnZG+fKrGtBosqKoxoCiGgO2Hqs645xeSNA4hz37+wEI8VfweT4iIiIw2FEvC/JVYERsMEbEBjttF0Kgqt54epTPEfwaUFRjgNFiw9GKehytqG9zTrWfwnkCR6vw5+/Db3EiIuo7+FuPXIJMJkNEkC8ignwxMcm5K4jFakNpXZPTEi2n3krrmqBrMiOnuA457bReiwrydVqi5dQoX2yIH1uvERGRx2GwI5cn9/ZCvEaFeI0KU1Kd9zWZrKeXamk1yldQ3Yhagxnl+maU65uRla91PueZrdfCTy3bEoDIIC7VQkRE7onBjtyan483BkcHtbt2UG2jCQVa51E++63eBjSbbfa1+tppvebv440EjT3sJTtCn70rh9qPS7UQEZHrYrAjjxWi8kGIygdjzmi9ZrMJVNQ3o6CqEXmO27v2Ub7i2iYYTFYcKtPjUDut1zQqnzYdOBLDAhCv8WfrNSIikhyDHfU5Xl4yRKv9EK32Q3qKc+s1k8WG4lqD0xItp0Jfhd4IbaMJ2kYT9pzRek0mA2LUfo5Zu/ZeuwFIClMhJtgP3lyqhYiIegGDHVErPnIvJIcHIDk8oM2+BqPljKVaGhzv1xstKK1rQmldE7Yfr3Y+p7cX4jX+bUb5EsNUCAvw4fN8RETUbRjsiM5TgFKOYf3UGNavbes1bUvrtYIq51G+wmoDTFYbjlc24Hg7rdcClXKn5VmSWkb5EsJUCFDynycREXUOf3MQdZFMJkNYgBJhAUqMP6P1mtUmcLKuybEIc+u+u6V1Tag3WrC/RIf9JW1br0UEKs/owGEf5esf6g8fOZdqISKithjsiHqQt5cMcaH+iAv1xyUDnVuvNZvtnTZOd+BocMzerW4wobLeiMp6I35tp/VaXKulWpJaRvoSw1SICvJl6zUioj6MwY5IIr4KbwyMDMTAdlqv6ZpatV5rNdpXUN0Ig8mKE1oDTmgN2HK06oxzntl6LcAR/kJUPr31pRERkUQY7IhckNpPgZFxwRgZF+y0XQiBynpjm1G+/OpGFGkNaDbbcKS8HkfK27ZeC/ZXOI3yJYYFIClchQSNCn4+XKqFiMgTMNgRuRGZTIbIIF9EBvkiLblt67WS2qZ2R/nKdM2oM5iRXVSH7KK6NueNUfu2msQR4Oi7GxviBzlbrxERuQ0GOyIPIff2QkLLjNopZ+wzmCworDY4RvnyWy3bomsy46SuGSd1zdiR207rNY2/I+idGuVLClMhPJCt14iIXA2DHVEf4O8jx5CYIAyJab/12qmg13ptvoLqRhgtNuRX2T8+k8rH26ndmiP8hasQ5MvWa0REUmCwI+rjQlQ+GKvywdj4tq3XyvTNjpZrp8NfI4prDGg0WfF7qR6/l7ZtvRYW0Kr1WkvwSw5Xob/GH0o5n+cjIuopDHZE1C4vLxn6BfuhX7AfLh7QtvVaUY2hzShffnUjquqNqG4wobrBhN2FbVuvxYb4OT3Hd+qNrdeIiLqOwY6IOs1H7oWUiACkRAQAiHTaV99sRmG1Afmt1uU7FfwajBYU1zShuKYJ245VtTlnwqnWa6eCX8uEDo2KrdeIiM4Hgx0RdatAXwWGx6oxPLZt67XqBpPzBI6WZ/lOaA0wWWw4VtGAYxUNACqcXhvkK0dieNtRvsQwFVRsvUZE5MCfiETUK2QyGcIDlQgPVGJCYtvWa6W1Te2O8p3UNUHfbMG+4jrsK65rc97IIGWbZVoSw+2t1xRcqoWI+hgGOyKSnHfLsir9Nf6YnOq8r9ls77Rx5ihfQXUjtI0mVOiNqNAbsTO/pu05W7Vec8zcDVchMpCt14jIMzHYEZFL81V4IzUqEKlR7bReM5idRvlaB78ms9Wx/Ux+Cm8ktF6ipSXwJYWpEOzP1mtE5L4Y7IjIban9FRjdPwSj+zsv1SKEQIXeeDr0tRrlK6oxoMlsxeEyPQ6XtV2qJVTl0+4oX4JGBV8Fl2ohItfGYEdEHkcmkyFK7YsotS/Sk52XajG3tF471XKt9Shfub4ZNY0m1DSasPdEbZvz9gv2c5680TLK1y+YrdeIyDUw2BFRn6Lw9nIEszM1Gi0o1DY6jfKd6rurb7agtK4JpXVN+CW3+oxzyhCvaTXC1yr4hQew9RoR9R4GOyKiFiqlHENj1Bga03apllqDGflVrTpwnLq9q22EyWJDbmUDcisb2pwzQCl3vrUbfvr9QLZeI6JuxmBHRHQOMpkMoSofhKpCMS7BeakWm03gpK7JaYmWU++X1BrQYLTgQKkOB0p1bc4bFqBEUrjzKF9SuApxoWy9RkQXhsGOiKgLvLxkiA3xR2yIPyYNCHfaZ7RYUVxjQF5V29u71Q1Gx9uuAuelWrxkQGyIf7ujfDFqPy7VQkQdYrAjIuohSrk3UiICkRLRdqkWfbMZhe2M8uVXNaDRZEVRjQFFNQZsPaP1mlLuhQSNc9izvx+AEH8Fn+cj6uMY7IiIJBDkq8CI2GCMiA122i6EQFWDEQVVjY7n+ezBrwFFNQYYLTYcrajH0Yr6NudU+ymcJ3C0Cn/+PvxxT9QX8F86EZELkclkiAj0RUSgLy5K0jjts1htKK1ratOBo6C6EaV1TdA1mZFTXIecdlqvRQX5tjvKFxvix9ZrRB6EwY6IyE3Ivb0Qr1EhXqPClDNarzWZrDhR0+gY6Ts1yldQ3Yhagxnl+maU65uRmad1PueZrdfCTy3bEoDIIC7VQuRuGOyIiDyAn483BkUFYVBUUJt9tY0mFGidR/nst3kb0Gy22YNgO63X/H28kaCxh71kR+gLQGKYCmo/LtVC5IoY7IiIPFyIygchKh+MOaP1ms0mUFHffMbzfPZRvuLaJhhMVhwq0+NQO63XNK1brzmWbAlAvMafrdeIJMRgR0TUR3l5yRCt9kO02g/pKc6t10wWG4prDU5LtJy6tVuhN0LbaIK20YQ9Z7Rek8mAGLWf43k+e6/dACSFqRAT7AdvLtVC1KMY7IiIqA0fuReSwwOQHB7QZl+D0eJYqqX1KF9+dSPqW7Ve237cufWaj7cX4jX+bUb5EsNUCAvw4fN8RN2AwY6IiDolQCnHsH5qDOvXtvWattHkWIy59ShfodYAk8WG45UNON5O67VApdxpeZakllG+hDAVApT8VUV0vvivhYiIuoVMJkNYgBJhAUqMP6P1mtUmcLKuyWmJlvyW0b7SuibUGy3YX6LD/pK2rdciApVndOCwj/L1D/WHj5xLtRC1xmBHREQ9zttLhrhQf8SF+uOSgc6t15rN9k4bpztwNDjCX3WDCZX1RlTWG/FrO63X4kL924zyJYapEBXky9Zr1Ccx2BERkaR8Fd4YGBmIgZFtW6/pmlq1XjvjmT6DyYoTWgNOaA3YcrTqjHOe2XotwDGZI0Tl01tfGlGvY7AjIiKXpfZTYGRcMEbGBTttF0Kgst7YZpQvv7oRRVoDms02HCmvx5Hytq3Xgv0Vp0f5WkJfUrgKCRoV/Hy4VAu5NwY7IiJyOzKZDJFBvogM8kVactvWayW1TW2WacmvakSZrhl1BjOyi+qQXVTX5rwxat9WkzhO39qNDfGDnK3XyA0w2BERkUeRe3shoWVG7ZQz9hlMFhRWGxyjfKdv7zZC12TGSV0zTuqasSO3ndZrGn9H0Ds1ypcUpkJ4IFuvketgsCMioj7D30eOITFBGBLTfuu1/Oozbu223Oo1WmzIr7J/fCaVj7dTuzVH+AtXIciXrdeodzHYERERwd56bazKB2Pj27ZeK9M3t3ThaGgV/hpRXGNAo8mK30v1+L20beu1sIBWrddagl9yuAr9Nf5Qyvk8H3U/BjsiIqKz8PKSoV+wH/oF++HiAW1brxXVGNod5ausN6K6wYTqBhN2F7ZtvRYb4uf0HN+pN7Zeo65gsCMiIrpAPnIvpEQEICUiAECk0776ZjMKqw3Ib7Uu36muHPVGC4prmlBc04Rtx6ranDPhVOu1U8Gv5Xm+UBVbr9HZMdgRERH1gEBfBYbHqjE8tm3rteoGk/MEjpZRvhMtrdeOVTTgWEUDgAqn1wb5ypEY3naULzFMBRVbrxEY7IiIiHqVTCZDeKAS4YFKTEhsv/VaXpXzKF9+VSNO6pqgb7ZgX3Ed9hXXtTlvZJCyzTItieH21msKLtXSZzDYERERuYjWrdcmpzrvazbbO22cOcpXUN0IbaMJFXojKvRG7MyvaXPO/q1arzlm7oarEBnI1muehsGOiIjIDfgqvJEaFYjUqHZarxnMKNCebrfWOvg1ma2OAHgmP4U3Elov0dLqeb5gf7Zec0cMdkRERG5O7a/AKP9gjGqn9VqF3nh6AkerUb6iGgOazFYcLtPjcFnbpVpCVT7tjvIlaFTwVXCpFlfFYEdEROShZDIZotS+iFL7Ij3ZeakWs6P1WoN98eVWwa9c34yaRhNqGk3Ye6K2zXn7Bfs5T95oGeXrF8zWa1JjsCMiIuqDFN5ejmB22SDnfY1GCwq1jU6jfPnV9lu9+mYLSuuaUFrXhF9yq884pwzxGpVzB46W4BcewNZrvYHBjoiIiJyolHIMjVFjaEzbpVpqDeZ2R/kKtI0wWWzIrWxAbmVDm3MGKOXOt3bDT78fyNZr3YbBjoiIiM6LTCZDqMoHoapQjI13XqrFZhM4qWtyWqLl1PsltQY0GC04UKrDgVJdm/OGBSiRFO48ypcUrkJcKFuvdRaDHREREXWZl5cMsSH+iA3xx6QB4U77jBYrimsMjrCX3+r2bnWD0fG2q8B5qRYvGRAb4t/uKF+M2o9LtbSDwY6IiIh6lFLujZSIQKREtF2qRd9sRmE7o3wF1Y1oMFpQVGNAUY0BW89ovaaUeyFB4xz27O8HIMRf0Wef52OwIyIiIskE+SowIjYYI2KDnbYLIVDVYHRaoiWvyt6GrajGAKPFhqMV9ThaUd/mnGo/hfMEjlbhz9/Hs6OP23x1tbW1WLRoEb7++msAwDXXXIN//etfCA4O7vA1CxcuxL///W+nbRdddBF27tzZk6USERFRF8lkMkQE+iIi0BcXJWmc9lmsNpTWNbXpwFFQ3YjSuibomszIKa5DTjut16KCfNsd5YsN8fOI1mtuE+xuvvlmlJSUYNOmTQCAe+65BwsWLMCGDRvO+rrp06dj9erVjo99fLiSNhERkTuTe3shXqNCvEaFKWe0XmsyWXGixh748h23eO0LNNcazCjXN6Nc34zMPK3zOc9svRZ+atmWAEQGuc9SLW4R7A4fPoxNmzZh586duOiiiwAA77//PtLS0nD06FGkpqZ2+FqlUomoqKjeKpWIiIgk5OfjjUFRQRgUFdRmX22jCQVa51E+e/hrQLPZZl+rr53Wa/4+3o7n+ZIcoS8AiWGq3viSOsUtgl1WVhbUarUj1AHAxIkToVarkZmZedZgt2XLFkRERCA4OBiXXnopXnjhBURERHR4vNFohNFodHys17dts0JERETuJ0TlgxCVD8b0D3HabrMJVNQ3O43ynRrpK65tgsFkxaEyPQ6103rN1bhFsCsvL283jEVERKC8vLzD182YMQM33HAD4uPjUVBQgL/97W+47LLLsHfvXiiVynZf89JLL2HZsmXdVjsRERG5Ni8vGaLVfohW+yE9xbn1msliQ3GtwakDR0FL790KvX0gyEfuhcggXylKb0PSYPfMM8+cM0Tt3r0bANq9ty2EOOs97xtvvNHx/rBhwzBu3DjEx8fj22+/xZw5c9p9zdKlS7FkyRLHx3q9HnFxcWetkYiIiDyTj9wLyeEBSA4PaLOvwWhBYXUjQlQ+CFW5xjP8kga7+++/H/Pnzz/rMQkJCdi/fz8qKira7KuqqkJkZOR5f77o6GjEx8fj+PHjHR6jVCo7HM0jIiIiOiVAKcewfupzH9iLJA12YWFhCAsLO+dxaWlp0Ol02LVrFyZMmAAA+PXXX6HT6ZCenn7en0+r1aK4uBjR0dEXXDMRERGRq3KLBVsGDx6M6dOn4+6778bOnTuxc+dO3H333Zg1a5bTxIlBgwbhyy+/BAA0NDTgkUceQVZWFgoLC7FlyxZcffXVCAsLw3XXXSfVl0JERETUY9wi2AHAxx9/jOHDh2Pq1KmYOnUqRowYgY8++sjpmKNHj0KnszcX9vb2xoEDB3Dttddi4MCBuO222zBw4EBkZWUhMLBtSxMiIiIidycTQgipi3Bler0earUaOp0OQUFt18QhIiIi6kmdySJuM2JHRERERGfHYEdERETkIRjsiIiIiDwEgx0RERGRh2CwIyIiIvIQDHZEREREHoLBjoiIiMhDMNgREREReQgGOyIiIiIPwWBHRERE5CEY7IiIiIg8hFzqAlzdqVa6er1e4kqIiIioLzqVQU5lkrNhsDuH+vp6AEBcXJzElRAREVFfVl9fD7VafdZjZOJ84l8fZrPZcPLkSQQGBkImk/XI59Dr9YiLi0NxcTGCgoJ65HO4K16bjvHadIzXpmO8Nh3jtekYr03HeuPaCCFQX1+PmJgYeHmd/Sk6jtidg5eXF2JjY3vlcwUFBfEfTAd4bTrGa9MxXpuO8dp0jNemY7w2Hevpa3OukbpTOHmCiIiIyEMw2BERERF5CAY7F6BUKvH0009DqVRKXYrL4bXpGK9Nx3htOsZr0zFem47x2nTM1a4NJ08QEREReQiO2BERERF5CAY7IiIiIg/BYEdERETkIRjsJFJbW4sFCxZArVZDrVZjwYIFqKurO+trFi5cCJlM5vQ2ceLE3im4F13ItWntj3/8I2QyGZYvX95jNUrlQq7NM888g0GDBkGlUiEkJARXXHEFfv31194puBd19tqYzWY8/vjjGD58OFQqFWJiYnDrrbfi5MmTvVd0L7mQ75v169dj2rRpCAsLg0wmQ05OTq/U2tPeeustJCYmwtfXF2PHjsX27dvPevzWrVsxduxY+Pr6IikpCe+8804vVdr7OnNtysrKcPPNNyM1NRVeXl548MEHe69QCXTm2qxfvx5XXnklwsPDERQUhLS0NHz//fe9ViuDnURuvvlm5OTkYNOmTdi0aRNycnKwYMGCc75u+vTpKCsrc7xt3LixF6rtXRd6bQDgq6++wq+//oqYmJgerlIaF3JtBg4ciDfeeAMHDhzAL7/8goSEBEydOhVVVVW9VHXv6Oy1MRgM+O233/C3v/0Nv/32G9avX49jx47hmmuu6cWqe8eFfN80NjYiIyMDf//733upyp73ySef4MEHH8STTz6J7OxsTJo0CTNmzEBRUVG7xxcUFGDmzJmYNGkSsrOz8Ze//AWLFi3CF1980cuV97zOXhuj0Yjw8HA8+eSTGDlyZC9X27s6e222bduGK6+8Ehs3bsTevXsxZcoUXH311cjOzu6dggX1ukOHDgkAYufOnY5tWVlZAoA4cuRIh6+77bbbxLXXXtsLFUrnQq+NEEKUlJSIfv36id9//13Ex8eL119/vYer7V1duTat6XQ6AUD89NNPPVGmJLrr2uzatUsAECdOnOiJMiXR1WtTUFAgAIjs7OwerLJ3TJgwQdx7771O2wYNGiSeeOKJdo9/7LHHxKBBg5y2/fGPfxQTJ07ssRql0tlr09qll14qFi9e3EOVSa8r1+aUIUOGiGXLlnV3ae3iiJ0EsrKyoFarcdFFFzm2TZw4EWq1GpmZmWd97ZYtWxAREYGBAwfi7rvvRmVlZU+X26su9NrYbDYsWLAAjz76KIYOHdobpfa6rnzfnGIymfDee+9BrVZ71F/Z3XFtAECn00EmkyE4OLgHqpRGd10bd2cymbB3715MnTrVafvUqVM7vA5ZWVltjp82bRr27NkDs9ncY7X2tgu5Nn1Fd1wbm82G+vp6hIaG9kSJbTDYSaC8vBwRERFttkdERKC8vLzD182YMQMff/wxNm/ejH/+85/YvXs3LrvsMhiNxp4st1dd6LV5+eWXIZfLsWjRop4sT1IXem0A4JtvvkFAQAB8fX3x+uuv48cff0RYWFhPldrrunJtTmlubsYTTzyBm2++2aN6YXbHtfEE1dXVsFqtiIyMdNoeGRnZ4XUoLy9v93iLxYLq6uoeq7W3Xci16Su649r885//RGNjI+bNm9cTJbbBYNeNnnnmmTaTG85827NnDwBAJpO1eb0Qot3tp9x444246qqrMGzYMFx99dX47rvvcOzYMXz77bc99jV1l568Nnv37sWKFSvw4YcfnvX6uaqe/r4BgClTpiAnJweZmZmYPn065s2b5xajvb1xbQD7RIr58+fDZrPhrbfe6vavoyf01rXxNGd+zee6Du0d3952T9DZa9OXXOi1Wbt2LZ555hl88skn7f6B1RPkvfJZ+oj7778f8+fPP+sxCQkJ2L9/PyoqKtrsq6qqavNXwdlER0cjPj4ex48f73Stva0nr8327dtRWVmJ/v37O7ZZrVY8/PDDWL58OQoLC7tUe0/rje8blUqFlJQUpKSkYOLEiRgwYABWrVqFpUuXdqn2ntYb18ZsNmPevHkoKCjA5s2b3Wa0rrd/3ri7sLAweHt7txllqays7PA6REVFtXu8XC6HRqPpsVp724Vcm76iK9fmk08+wZ133onPPvsMV1xxRU+W6YTBrhuFhYWd1+2ttLQ06HQ67Nq1CxMmTAAA/Prrr9DpdEhPTz/vz6fValFcXIzo6OgLrrm39OS1WbBgQZt/NNOmTcOCBQtw++23d734Htbb3zeA/a9Nd7iF39PX5lSoO378OH7++We3+mUtxfeNO/Px8cHYsWPx448/4rrrrnNs//HHH3Httde2+5q0tDRs2LDBadsPP/yAcePGQaFQ9Gi9velCrk1fcaHXZu3atbjjjjuwdu1aXHXVVb1R6mm9MkWD2pg+fboYMWKEyMrKEllZWWL48OFi1qxZTsekpqaK9evXCyGEqK+vFw8//LDIzMwUBQUF4ueffxZpaWmiX79+Qq/XS/El9JjOXpv2eOKsWCE6f20aGhrE0qVLRVZWligsLBR79+4Vd955p1AqleL333+X4kvoMZ29NmazWVxzzTUiNjZW5OTkiLKyMseb0WiU4kvoMRfyb0qr1Yrs7Gzx7bffCgBi3bp1Ijs7W5SVlfV2+d1m3bp1QqFQiFWrVolDhw6JBx98UKhUKlFYWCiEEOKJJ54QCxYscByfn58v/P39xUMPPSQOHTokVq1aJRQKhfj888+l+hJ6TGevjRBCZGdni+zsbDF27Fhx8803i+zsbHHw4EEpyu9Rnb02/+///T8hl8vFm2++6fRzpa6urlfqZbCTiFarFbfccosIDAwUgYGB4pZbbhG1tbVOxwAQq1evFkIIYTAYxNSpU0V4eLhQKBSif//+4rbbbhNFRUW9X3wP6+y1aY+nBrvOXpumpiZx3XXXiZiYGOHj4yOio6PFNddcI3bt2tX7xfewzl6bU8t4tPf2888/93r9PelC/k2tXr263Wvz9NNP92rt3e3NN98U8fHxwsfHR4wZM0Zs3brVse+2224Tl156qdPxW7ZsEaNHjxY+Pj4iISFBvP32271cce/p7LVp7/sjPj6+d4vuJZ25Npdeemm71+a2227rlVplQrQ8CUpEREREbo2zYomIiIg8BIMdERERkYdgsCMiIiLyEAx2RERERB6CwY6IiIjIQzDYEREREXkIBjsiIiIiD8FgR0REROQhGOyIiLpRYWEhZDIZZDIZRo0a1eXznTpXcHBwl89FRJ6PwY6IqAf89NNP+N///tfl85SVlWH58uVdL4iI+gQGOyKiHqDRaKDRaLp8nqioKKjV6m6oiIj6AgY7IqIOrFmzBhqNBkaj0Wn73Llzceutt3bqXAsXLsTs2bPx4osvIjIyEsHBwVi2bBksFgseffRRhIaGIjY2Fh988EF3fglE1Mcw2BERdeCGG26A1WrF119/7dhWXV2Nb775Brfffnunz7d582acPHkS27Ztw2uvvYZnnnkGs2bNQkhICH799Vfce++9uPfee1FcXNydXwYR9SEMdkREHfDz88PNN9+M1atXO7Z9/PHHiI2NxeTJkzt9vtDQUKxcuRKpqam44447kJqaCoPBgL/85S8YMGAAli5dCh8fH+zYsaMbvwoi6ksY7IiIzuLuu+/GDz/8gNLSUgDA6tWrsXDhQshksk6fa+jQofDyOv1jNzIyEsOHD3d87O3tDY1Gg8rKyq4XTkR9EoMdEdFZjB49GiNHjsSaNWvw22+/4cCBA1i4cOEFnUuhUDh9LJPJ2t1ms9kutFwi6uPkUhdAROTq7rrrLrz++usoLS3FFVdcgbi4OKlLIiJqF0fsiIjO4ZZbbkFpaSnef/993HHHHVKXQ0TUIQY7IqJzCAoKwty5cxEQEIDZs2dLXQ4RUYd4K5aI6DyUlZXhlltugVKpvKDXf/jhh222bdmypc22wsLCCzo/ERHAYEdEdFY1NTX44YcfsHnzZrzxxhvn/br09HSMGjUKmZmZXfr8AQEBsFgs8PX17dJ5iKhvYLAjIjqLMWPGoLa2Fi+//DJSU1PPeXxsbCyOHz8OABc8utdaTk4OAPtSKERE5yITQgipiyAiIiKiruPkCSIiIiIPwWBHRERE5CEY7IiIiIg8BIMdERERkYdgsCMiIiLyEAx2RERERB6CwY6IiIjIQzDYEREREXkIBjsiIiIiD/H/AbEfB3L7QcQbAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(*polygon.exterior.coords.xy, label=\"Geometry A\")\n",
    "ax.scatter(*point.coords.xy,c='g', zorder=5, label=\"Geometry B\")\n",
    "\n",
    "xlim = ax.get_xlim()\n",
    "ylim = ax.get_ylim()\n",
    "\n",
    "ax.plot(*ray.coords.xy,'-', c='r', label=\"Ray\")\n",
    "for geom in ray_intersections.geoms:\n",
    "    ax.scatter(*geom.coords.xy, marker='x', c='r')\n",
    "\n",
    "ax.set(ylabel=\"x [m]\", xlabel=\"y [m]\", ylim=ylim, xlim=xlim)\n",
    "\n",
    "\n",
    "ax.legend()\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"within_raycasting_example.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6d527622-5752-4ca7-8b8e-ddf89a8e906b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/sensor_size_to_N.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9eae60c1-e0ee-4d28-82d9-0622d4d620f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "582d385c-ccb9-4218-a24a-83d1577d3134",
   "metadata": {},
   "outputs": [],
   "source": [
    "sensor_size = np.linspace(0.1,10)\n",
    "area_width = 150"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "ee1db072-a219-42c1-90d9-e3ee03cd3622",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(sensor_size, area_width/sensor_size**2)\n",
    "\n",
    "ax.set(xlabel=\"Sensor diameter [m]\", ylabel=\"Minimum N\", yscale=\"log\")\n",
    "\n",
    "ax.scatter([1], [area_width/1**2], zorder=5, label=\"Individual rover\", c=\"g\")\n",
    "ax.scatter([5], [area_width/5**2], zorder=5, label=\"Combined rover\", c=\"r\")\n",
    "\n",
    "ax.legend()\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "fig.savefig(\"sensor_size_to_N.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

